Anomalous levitation and annihilation in Floquet topological insulators

Anderson localization in two-dimensional topological insulators takes place via the so-called levitation and pair annihilation process. As disorder is increased, extended bulk states carrying opposite topological invariants move towards each other in energy, reducing the size of the topological gap, eventually meeting and localizing. This results in a topologically trivial Anderson insulator. Here, we introduce the anomalous levitation and pair annihilation, a process unique to periodically-driven, or Floquet systems. Due to the periodicity of the quasienergy spectrum, we find it is possible for the topological gap to increase as a function of disorder strength. Thus, after all bulk states have localized, the system remains topologically nontrivial, forming an anomalous Floquet Anderson insulator (AFAI) phase. We show a concrete example for this process, adding disorder via onsite potential "kicks" to a Chern insulator model. By changing the period between kicks, we can tune which type of (conventional or anomalous) levitation-and-annihilation occurs in the system. We expect our results to be applicable to generic Floquet topological systems and to provide an accessible way to realize AFAIs experimentally, without the need for multi-step driving schemes.

==> anc/kicked_qhe.py <==
# Copyright (c) 2020, H. Liu, I. C. Fulga, and J. K. Asboth. All 
# rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
-----------------------------------------------------------------------
Anomalous levitation and annihilation in Floquet topological insulators
-----------------------------------------------------------------------

In this module we reproduce some of the results presented in the paper:

H. Liu, I. C. Fulga, and J. K. Asboth
"Anomalous levitation and annihilation in Floquet topological insulators"
arXiv:XXXX.XXXXX.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python3 kicked_qhe.py

"""

from __future__ import division
import numpy as np
import kwant
from kwant.digest import uniform
import pylab as py
import scipy.linalg as la
from matplotlib.colors import LinearSegmentedColormap

py.ion()
lat = kwant.lattice.square()

p = dict(v1=1, v=1, pbc=0, kx=0, onsdis=0*np.pi, salt='1137', Tper=np.pi/2)

cmap = LinearSegmentedColormap.from_list(name='rbb',
                colors =['darkred', 'limegreen', 'dodgerblue'])

# On-site and hopping functions

def onsite(site, v1, onsdis, salt):
    """ On-site matrix of a unit cell. """
    ons1 = (2 * uniform(repr([site, 0]), salt) - 1) * onsdis
    ons2 = (2 * uniform(repr([site, 1]), salt) - 1) * onsdis

    return np.diag([ons1, ons2]) + \
           np.array([[           0, v1 * (1+1j)],
                     [ v1 * (1-1j),           0]])

def hop_x(site1, site2, v1, v):
    """ Hopping between unit cells in the +a_x direction. """
    return np.array([[  v, (1-1j) * v1],
                     [  0,          -v]])

def hop_x_pbc(site1, site2, v1, v, pbc):
    """ Hopping across the periodic boudnary in the +a_x direction. """
    return hop_x(site1, site2, v1, v) * pbc

def hop_y(site1, site2, v1, v):
    """ Hopping between unit cells in the +a_y direction. """
    return np.array([[ -v,  (1-1j) * v1],
                     [  0,            v]])

def hop_xy(site1, site2, v1):
    """ Hopping between unit cells in the a_x+a_y direction. """
    return np.array([[ 0, (1+1j) * v1],
                     [ 0,           0]])

def hop_xy_pbc(site1, site2, v1, pbc):
    """ Hopping across the periodic boundary in the -a_x-a_y direction. """
    return hop_xy(site1, site2, v1) * pbc

def ribbon_ons(site, onsdis, salt, v1, v, kx):
    """ On-site matrix in a ribbon geometry. """
    return onsite(site, v1, onsdis, salt) + \
            hop_x(site, site, v1, v) * np.exp(1j * kx) + \
            hop_x(site, site, v1, v).conj().T * np.exp(-1j * kx)

def ribbon_hop(site1, site2, v1, v, kx):
    """ Hopping function in a ribbon geometry. """
    return hop_y(site1, site2, v1, v) + \
           hop_xy(site1, site2, v1) * np.exp(1j * kx)

# system builders

def build_ribbon(W=20):
    """ Construct the model in a ribbon geometry, infinite along a_x.

    Parameters
    ----------
    W : integer
        Number of unit cells in the a_y direction.

    Returns
    -------
    sys : kwant.builder.FiniteSystem
        Finalized system.
    """
    sys = kwant.Builder()
    for j in range(W):
        sys[lat(0, j)] = ribbon_ons

    sys[kwant.builder.HoppingKind((0, 1), lat, lat)] = ribbon_hop

    return sys.finalized()

def build_system(L=20, W=20, finalized=True):
    """ Construct the model on a finite-sized lattice.

    Parameters
    ----------
    L, W : integers
        Number of unit cells in the a_x and a_y directions, respectively.

    Returns
    -------
    sys : kwant.builder.FiniteSystem
        Finalized system.
    """
    sys = kwant.Builder()
    for x in range(L):
        for y in range(W):
            sys[lat(x, y)] = onsite

    sys[kwant.builder.HoppingKind((1, 0), lat, lat)] = hop_x
    sys[kwant.builder.HoppingKind((0, 1), lat, lat)] = hop_y
    sys[kwant.builder.HoppingKind((+1, +1), lat, lat)] = hop_xy

    sys[kwant.builder.HoppingKind((-(L-1), 0), lat, lat)] = hop_x_pbc
    sys[kwant.builder.HoppingKind((-(L-1), +1), lat, lat)] = hop_xy_pbc

    return sys.finalized()

def build_floquet(sys):
    """ Returns the Floquet operator describing the kicked QHE system.

    Parameters
    ----------
    sys : kwant.builder.FiniteSystem
        System for which to compute the spectrum, as returned by
        the system builder function.

    Returns
    -------
    Floquet : 2d array-like
        Floquet operator.
    """
    onsdis_tmp = p['onsdis']
    v1_tmp = p['v1']
    v_tmp = p['v']
    
    p['onsdis'] = 0
    ham = sys.hamiltonian_submatrix(params=p)
    Floquet_QHE = la.expm(-1j * ham * p['Tper'])
    
    p['v1'] = 0
    p['v'] = 0
    p['onsdis'] = onsdis_tmp
    
    ham = sys.hamiltonian_submatrix(params=p)
    Floquet_kick = np.diag(np.exp(-1j * np.diag(ham)))
    Floquet = Floquet_kick @ Floquet_QHE

    p['v1'] = v1_tmp
    p['v'] = v_tmp

    return Floquet

# utility functions

def pos_H(fsys, p, coord=0):
    """ Calculate the position operator in the 'coord' direction of the          
    Hamiltonian of fsys.
    """

    H, ton, fon = fsys.hamiltonian_submatrix(return_norb=True,
                                            params=p, sparse=True)
    x = np.zeros(H.shape[0])
    ind = 0
    for i in range(len(fsys.sites)):
        for j in range(ind, ind + ton[i]):
            x[j] = fsys.sites[i].pos[coord]

        ind += ton[i]

    return x

def plot_spectrum(sys, pname="kx", prange=np.linspace(-np.pi, np.pi, 201),
                    Floquet=True):
    """ Plot the spectrum of the system as a function of some parameter.
    
    Parameters
    ----------
    sys : kwant.builder.FiniteSystem
        System for which to compute the spectrum, as returned by
        the system builder function.
    pname : string
        Name of the variable to change (horizontal axis of the plot).
    prange : 1d array-like
        List of values taken by the changing parameter.
    Floquet : boolean
        Select whether to diagonalize the Hamiltonian (False) or the 
        Floquet operator (True).

    Notes
    -----
    In the plot, the bulk states are shown in green, whereas edge modes on the
    top and bottom boundaries are shown in red and blue, respectively.
    """

    pval_list = []
    eval_list = []
    colors = []
    
    posy = pos_H(sys, p, 1)

    for val in prange:
        exec("p['" + pname + "'] =" + str(val))
        if Floquet is False:
            h = sys.hamiltonian_submatrix(params=p)
            evals, evecs = np.linalg.eigh(h)
        else:
            Flop = build_floquet(sys)
            evals, evecs = np.linalg.eig(Flop)
            evals = np.angle(evals)

        for ind in range(len(evals)):
            vec = evecs[:, ind]
            sv = np.abs(vec[posy.argsort()])**2
            color = np.sum(sv[:int((0.5)*len(sv))]) / np.sum(sv)

            pval_list.append(val)
            eval_list.append(evals[ind])
            colors.append(color)

    py.figure()
    colors = np.array(colors)
    pval_list = np.array(pval_list)[np.abs(colors-0.5).argsort()]
    eval_list = np.array(eval_list)[np.abs(colors-0.5).argsort()]
    colors = colors[np.abs(colors-0.5).argsort()]
    py.scatter(pval_list, eval_list, c=colors, linewidth=0, vmin=0, vmax=1,
                cmap=cmap)
    py.xlabel(pname)
    py.xlim([np.min(prange), np.max(prange)])
    if Floquet is False:
        py.ylabel('energy')
    else:
        py.ylabel('quasienergy')
        py.ylim([-np.pi, np.pi])

    py.colorbar()
    py.show()

def get_tr(sys, qe):
    """ Compute the transmission of the Floquet system at a given quasi-energy.
    
    Parameters
    ----------
    sys : kwant.builder.FiniteSystem
        System for which to compute the spectrum, as returned by
        the system builder function.
    qe : float
        Quasi-energy.

    Returns
    -------
    transmission : float
        Value of the transmission.
    """
    x = pos_H(sys, p, 0)
    y = pos_H(sys, p, 1)
    L = np.max(y) + 1

    Floquet = build_floquet(sys)
    
    top_sites = list(np.where(y >= (L - 1.5))[0])
    top_sites = np.array(top_sites)[np.argsort(x[top_sites])]
    bot_sites = list(np.where(y <= 0.5)[0])
    bot_sites = np.array(bot_sites)[np.argsort(x[bot_sites])]

    sm_size = len(top_sites) + len(bot_sites)

    P = np.zeros((sm_size, Floquet.shape[0]))
    for i in range(len(top_sites)):
        P[i, top_sites[i]] += 1

    for i in range(len(bot_sites)):
        P[len(top_sites) + i, bot_sites[i]] += 1

    one = np.identity(Floquet.shape[0])
    onePTP = one - P.T @ P

    inv = la.lu_factor(one - np.exp(1j * qe) * Floquet @ onePTP)
    inv = la.lu_solve(inv, np.exp(1j * qe) * Floquet @ P.T)
    S = P @ inv

    r = S[:S.shape[0]//2, :S.shape[1]//2]
    return r.shape[0] - np.trace(r @ r.conj().T).real

def main():
    """ Here, we reproduce some of the results given in the paper. """

    sys = build_ribbon()
    print ('Plotting bandstructures...')
    plot_spectrum(sys, Floquet=False)
    py.title('Static bandtructure, Fig. 2b.')

    p['Tper'] = 0.2 * np.pi
    plot_spectrum(sys, Floquet=True)
    py.title('Floquet bandtructure, Fig. 1a of Supp. Mat.')

    p['Tper'] = 0.4 * np.pi
    plot_spectrum(sys, Floquet=True)
    py.title('Floquet bandtructure, Fig. 1b of Supp. Mat.')

    p['Tper'] = 0.6 * np.pi
    plot_spectrum(sys, Floquet=True)
    py.title('Floquet bandtructure, Fig. 1c of Supp. Mat.')

    p['Tper'] = 0.8 * np.pi
    plot_spectrum(sys, Floquet=True)
    py.title('Floquet bandtructure, Fig. 1d of Supp. Mat.')


    print('Plotting transmisison vs. quasi-energy at T=0.2pi.')
    asd = input('This will take a while. Press Enter to continue...')

    p['Tper'] = 0.2 * np.pi
    sys = build_system(10, 10)
    transmission_obc = []
    transmission_pbc = []
    for qe in np.linspace(-np.pi, np.pi, 51):
        p['pbc'] = 0
        transmission_obc.append(get_tr(sys, qe))

        p['pbc'] = 1
        transmission_pbc.append(get_tr(sys, qe))

    py.figure()
    py.plot(np.linspace(-np.pi, np.pi, 51), transmission_obc, 'r')
    py.plot(np.linspace(-np.pi, np.pi, 51), transmission_pbc, 'b')
    py.ylabel('transmisison')
    py.xlabel('quasienergy')
    py.xlim([-np.pi, np.pi])
    py.title('red: OBC, blue: PBC')



    asd = input('Finished. Press Enter to exit...')

if __name__ == '__main__':
    main()

